Local Optimality of Dictator Functions with Applications to Courtade--Kumar and Li--M\'edard Conjectures

Given a convex function $\Phi:[0,1]\to\mathbb{R}$, the $\Phi$-stability of a Boolean function $f$ is defined as $\mathbb{E}[\Phi(T_{\rho}f(\mathbf{X}))]$, where $\mathbf{X}$ is a random vector uniformly distributed on the discrete cube $\{\pm1\}^{n}$ and $T_{\rho}$ is the Bonami-Beckner operator. In this paper, we prove that dictator functions are locally optimal in maximizing the $\Phi$-stability of $f$ over all balanced Boolean functions. When focusing on the symmetric $q$-stability, combining this result with our previous bound, we use computer-assisted methods to prove that dictator functions maximize the symmetric $q$-stability for $q=1$ and $\rho\in[0,0.914]$ or for $q\in[1.36,2)$ and all $\rho\in[0,1]$. In other words, we confirm the (balanced) Courtade--Kumar conjecture with the correlation coefficient $\rho\in[0,0.914]$ and the (symmetrized) Li--M\'edard conjecture with $q\in[1.36,2)$. We conjecture that dictator functions maximize both the symmetric and asymmetric $\frac{1}{2}$-stability over all balanced Boolean functions. Our proofs are based on majorization of noise operators and hypercontractivity inequalities.

==> Code-arXiv/CK.m <==
%%%%%%%%%%%%%%%%%%%%%% Main Code %%%%%%%%%%%%%%%%%%%%%%%%%%%
% A direct (but not rigorous) verification of the last step in the proof of Theorem 5.5
clear all
close all
global  omega  
omega=0.193027;
delta=0.0016;
maximum=-1000;
omega=0.15;
for rho=0.46:0.00008:1
    if mod(round(rho/0.00008),1000)==0
        rho
    end
    f=xi(rho);
    if f>-delta
        'Error'
    end
    if f>maximum
        maximum=f;
    end
end

if maximum-(-delta)<0 
    'Verification Successful'
end

%%%%%%%%%%%%%%%%%%%%%%%% Additional Code %%%%%%%%%%%%%%%%%%%%%%
% Define the functions used in Main Code

function [z] = xi(rho)
global  omega  
syms s
t = vpasolve(-1/2 * (1+rho-4*omega*rho^2)*dphi((1-s)/2)-phi((1-rho)/2)==0, s, [0 1]);
z=(1+rho-4*omega*rho^2)*phi((1-t)/2)-(1+t-rho^2)*phi((1-rho)/2);
end

function [z] = phi(t)
z=(t*log(t)+(1-t)*log(1-t))/t;
end

function [z] = dphi(t)
z=-log(1-t)/t^2;
end


==> Code-arXiv/CK_IntervalArithmetic.m <==
%%%%%%%%%%%%%%%%%%%%%% Main Code %%%%%%%%%%%%%%%%%%%%%%%%%%%
% A rigorous verification of the last step in the proof of Theorem 5.5 using interval arithmetic 
clear all
close all
global  omega N
omega=0.193027;
N=7; % Bound every number appearing in the computation into N effective digits;
     % 10^(-N) should be larger than the machine epsilon  2.2204e-16.
delta=0.0016;
maximum=-1000;
for rho=0.46:0.00008:0.914
    if mod(round(rho/0.00008),1000)==0
        rho
    end
    f=xi(rho);
    if f>-delta
        'Error'
    end
    if f>maximum
        maximum=f;
    end
end

if maximum-(-delta)<0 
    'Verification Successful'
end
    
%%%%%%%%%%%%%%%%%%%%%%%% Additional Code %%%%%%%%%%%%%%%%%%%%%%
% Define the functions used in Main Code
function [z2] = xi(rho)
global  omega
syms s
t = vpasolve(dxi(rho,s,0)==0, s, [0 1]);
t=double(t);
t1=round1(t);
t2=round2(t);
if dxi(rho,t1,1) * dxi(rho,t2,2) >0 
    'Error 2'
end
x=phi((1-t1)/2,2);
x2=round2(x);
y=phi((1-rho)/2,1);
y1=round1(y);
z=(1+rho-4*omega*rho^2)*x2-(1+t2-rho^2)*y1;
z2=round2(z);
end


function [f2] = dxi(rho,s,bound)
% If bound=0, then output an approximate of the function; 
% if bound=1, then output a lower bound of the function; 
% if bound=2, then output an upper bound of the function.
global  omega
if bound==0
    f2=-1/2 * (1+rho-4*omega*rho^2)*dphi((1-s)/2,0)-phi((1-rho)/2,0);
elseif bound==1
    x=dphi((1-s)/2,2);
    x2=round2(x);
    y=phi((1-rho)/2,2);
    y2=round2(y);
    f=-1/2 * (1+rho-4*omega*rho^2)*x2-y2;
    f2=round1(f);
elseif bound==2
    x=dphi((1-s)/2,1);
    x1=round1(x);
    y=phi((1-rho)/2,1);
    y1=round1(y);
    f=-1/2 * (1+rho-4*omega*rho^2)*x1-y1;
    f2=round2(f);
end
end


function [f2] = phi(t,bound)
% If bound=0, then output an approximate of the function; 
% if bound=1, then output a lower bound of the function; 
% if bound=2, then output an upper bound of the function.
x=log(t);
y=log(1-t);
z=1/t-1;
if bound==0
    % f=(t*log(t)+(1-t)*log(1-t))/t;
    f2=x+z*y;
elseif bound==1    
    x2=round1(x);    
    y2=round1(y);    
    z2=round2(z);
    f=x2+z2*y2;
    f2=round1(f);
elseif bound==2
    x2=round2(x);
    y2=round2(y);
    z2=round1(z);
    f=x2+z2*y2;
    f2=round2(f);
end
end


function [f2] = dphi(t,bound)
% If bound=0, then output an approximate of the function; 
% if bound=1, then output a lower bound of the function; 
% if bound=2, then output an upper bound of the function.
    x=-log(1-t);
    y=t^2;
if bound==0
    % f=(t*log(t)+(1-t)*log(1-t))/t;
    f2=x/y;
elseif bound==1
    x2=round1(x);
    y2=round2(y);
    f=x2/y2;
    f2=round1(f);
elseif bound==2
    x2=round2(x);
    y2=round1(y);
    f=x2/y2;
    f2=round2(f);
end
end


function [z] = round1(x)
%round off x to a smaller number
global N
y=round(x,N,"significant");
str = sprintf('%.0e', abs(y));
exp = str2double(str([3,4,5]));
z = y -10^(exp-(N-1));
end


function [z] = round2(x)
%round off x to a larger number
global N
y=round(x,N,"significant");
str = sprintf('%.0e', abs(y));
exp = str2double(str([3,4,5]));
z = y +10^(exp-(N-1));
end

==> Code-arXiv/LM.m <==
%%%%%%%%%%%%%%%%%%%%%% Main Code %%%%%%%%%%%%%%%%%%%%%%%%%%%
% A direct (but not rigorous) verification of the last step in the proof of Theorem 5.10
clear all
close all
global  omega 
omega=0.193027; 
delta=0.2;
maximum=-1000;
for rho=0.914:0.008:1
    f=xiq(rho);
    if f>-delta
        'Error'
    end
    if f>maximum
        maximum=f;
    end
end

if maximum-(-delta)<0 
    'Verification Successful'
end

%%%%%%%%%%%%%%%%%%%%%%%% Additional Code %%%%%%%%%%%%%%%%%%%%%%
% Define the functions used in Main Code
function [z] = xiq(rho)
global  omega  
syms s
t = vpasolve(-1/2 * (1+rho-4*omega*rho^2)*dphiq((1-s)/2)-phiq((1-rho)/2)==0, s, [0 1]);
z=(1+rho-4*omega*rho^2)*phiq((1-t)/2)-(1+t-rho^2)*phiq((1-rho)/2);
end

function [z] = phiq(t)
q=1.36;
z=(t^q+(1-t)^q-1)/(q-1)/t;
end

function [z] = dphiq(t)
q=1.36;
z=-((1+(q-1)*t)*(1-t)^(q-1)-1-(q-1)*t^q)/(q-1)/t^2;
end

==> Code-arXiv/LM_IntervalArithmetic.m <==
%%%%%%%%%%%%%%%%%%%%%% Main Code %%%%%%%%%%%%%%%%%%%%%%%%%%%
% A rigorous verification of the last step in the proof of Theorem 5.10 using interval arithmetic
clear all
close all
global  omega N
omega=0.193027; 
N=7; % Bound every number appearing in the computation into N effective digits;
     % 10^(-N) should be larger than the machine epsilon  2.2204e-16.
delta=0.2;
maximum=-1000;
for rho=0.914:0.008:1
    f=xiq(rho);
    if f>-delta
        'Error'
    end
    if f>maximum
        maximum=f;
    end
end
if maximum-(-delta)<0 
    'Verification Successful'
end

%%%%%%%%%%%%%%%%%%%%%%%% Additional Code %%%%%%%%%%%%%%%%%%%%%%
% Define the functions used in Main Code
function [z2] = xiq(rho)
global  omega
syms s
t = vpasolve(dxiq(rho,s,0)==0, s, [0 1]);
t=double(t);
t1=round1(t);
t2=round2(t);
if dxiq(rho,t1,1) * dxiq(rho,t2,2) >0 
    'Error 2'
end
x=phiq((1-t1)/2,2);
x2=round2(x);
y=phiq((1-rho)/2,1);
y1=round1(y);
z=(1+rho-4*omega*rho^2)*x2-(1+t2-rho^2)*y1;
z2=round2(z);
end


function [f2] = dxiq(rho,s,bound)
% If bound=0, then output an approximate of the function; 
% if bound=1, then output a lower bound of the function; 
% if bound=2, then output an upper bound of the function.
global  omega
if bound==0
    f2=-1/2 * (1+rho-4*omega*rho^2)*dphiq((1-s)/2,0)-phiq((1-rho)/2,0);
elseif bound==1
    x=dphiq((1-s)/2,2);
    x2=round2(x);
    y=phiq((1-rho)/2,2);
    y2=round2(y);
    f=-1/2 * (1+rho-4*omega*rho^2)*x2-y2;
    f2=round1(f);
elseif bound==2
    x=dphiq((1-s)/2,1);
    x1=round1(x);
    y=phiq((1-rho)/2,1);
    y1=round1(y);
    f=-1/2 * (1+rho-4*omega*rho^2)*x1-y1;
    f2=round2(f);
end
end


function [f2] = phiq(t,bound)
% If bound=0, then output an approximate of the function; 
% if bound=1, then output a lower bound of the function; 
% if bound=2, then output an upper bound of the function.
q=1.36;
x=t^q+(1-t)^q-1;
y=(q-1)*t;
if bound==0
    % f2=(t^q+(1-t)^q-1)/((q-1)*t);
    f2=x/y;
elseif bound==1    
    x2=round1(x);    
    y2=round1(y);
    f=x2/y2;
    f2=round1(f);
elseif bound==2
    x2=round2(x);
    y2=round2(y);
    f=x2/y2;
    f2=round2(f);
end
end


function [f2] = dphiq(t,bound)
% f2=(1+(q-1)*t^q-(1+(q-1)*t)*(1-t)^(q-1))/(q-1)/t^2;
% If bound=0, then output an approximate of the function; 
% if bound=1, then output a lower bound of the function; 
% if bound=2, then output an upper bound of the function.
q=1.36;
if bound==0
    f2=(1+(q-1)*t^q-(1+(q-1)*t)*(1-t)^(q-1))/(q-1)/t^2;
elseif bound==1
    x2=round1(round1(1+(q-1)*round1(t^q))-round2((1+(q-1)*t)*round2((1-t)^(q-1))));
    y2=round2((q-1)*t^2);
    f=x2/y2;
    f2=round1(f);
elseif bound==2
    x2=round2(round2(1+(q-1)*round2(t^q))-round1((1+(q-1)*t)*round1((1-t)^(q-1))));
    y2=round1((q-1)*t^2);
    f=x2/y2;
    f2=round2(f);
end
end


function [z] = round1(x)
%round off x to a smaller number
global N
y=round(x,N,"significant");
str = sprintf('%.0e', abs(y));
exp = str2double(str([3,4,5]));
z = y -10^(exp-(N-1));
end


function [z] = round2(x)
%round off x to a larger number
global N
y=round(x,N,"significant");
str = sprintf('%.0e', abs(y));
exp = str2double(str([3,4,5]));
z = y +10^(exp-(N-1));
end




==> Code-arXiv/g.m <==
%%%%%%%%%%%%%%%%%%%%%% Main Code %%%%%%%%%%%%%%%%%%%%%%%%%%%
% A direct (but not rigorous) verification of the last step in the proof of Statement 1 in Lemma H.1
clear all
close all
warning('off')
delta=0.000002;
q =136/100;
eps=16/100;
maximum=-1000;
for rho=0.914:delta:0.9999
    rho2=rho+delta;
    p = 1 + (q - 1) * rho2^2;
    F= (eps + ((1 + rho2)/2)^p *(1 - 2*eps) )^(q/p) + (eps + ((1 - rho2)/2)^p * (1 - 2*eps))^(q/p);
    G= ((1 + rho)/2)^q   + ((1 - rho)/2)^q;
   
    f=F-G;
    if f>maximum
        maximum=f;
    end
end

if maximum<0 
    'Verification Successful'
end 




==> Code-arXiv/g_IntervalArithmetic.m <==
%%%%%%%%%%%%%%%%%%%%%% Main Code %%%%%%%%%%%%%%%%%%%%%%%%%%%
% A rigorous verification of the last step in the proof of Statement 1 in Lemma H.1 using interval arithmetic
clear all
close all
global N
N=8; % Bound every number appearing in the computation into N effective digits;
     % 10^(-N) should be larger than the machine epsilon  2.2204e-16.
delta=0.000002;
q =136/100;
eps=16/100;
maximum=-1000;
for rho=0.914:delta:0.9999
    rho2=rho+delta;
    p1 = round1(1 + (q - 1) * round1(rho2^2));
    p2 = round2(1 + (q - 1) * round2(rho2^2));
    F= round2(( round2(eps + round2(((1 + rho2)/2)^p1) *(1 - 2*eps)) )^(q/p2)) +round2(( round2(eps + round2(((1 - rho2)/2)^p1) *(1 - 2*eps)) )^(q/p2));
    G= round1(((1 + rho)/2)^q   + ((1 - rho)/2)^q);
   
    f=F-G;
    if f>maximum
        maximum=f;
    end
end
if maximum<0 
    'Verification Successful'
end 

%%%%%%%%%%%%%%%%%%%%%%%% Additional Code %%%%%%%%%%%%%%%%%%%%%%
% Define functions used in Main Code

function [z] = round1(x)
%round off x to a smaller number
global N
y=round(x,N,"significant");
str = sprintf('%.0e', abs(y));
exp = str2double(str([3,4,5]));
z = y -10^(exp-(N-1));
end


function [z] = round2(x)
%round off x to a larger number
global N
y=round(x,N,"significant");
str = sprintf('%.0e', abs(y));
exp = str2double(str([3,4,5]));
z = y +10^(exp-(N-1));
end


